Ultrafast and high resolution spatial light modulation for cold atoms

Programmable arrays of ultracold atoms are a leading platform for quantum computation and simulation, enabling state-of-the-art implementations of quantum error correction, and analog simulations of Hubbard models that address open problems in condensed matter physics. In these systems, all local control is mediated through precisely shaped optical fields, and so the challenge of managing many-body quantum states becomes an exercise in optical design. In particular, one wishes for fast, flexible control with low disorder and heating, and access to large arrays with many atoms. An ideal optical system therefore must generate arbitrary patterns with high spatial resolution and low disorder, and alter these patterns on a timescale that is faster than the relevant atomic dynamics. Here, we present an optical system that is comparable to previous approaches in scale, while advancing all other axes. We demonstrate arbitrary pattern generation with $10^{-3}$ intensity resolution, a frame rate of $>84$ MFPS (megaframes per second), and a spatial resolution of $83 \times 52$ beam waists (with $11 \times 52$ waists accessible via a single $40$ GHz electro-optic modulator). These capabilities unlock a new class of experiments. We develop and numerically validate a scheme for fully programmable Hubbard models, with time-dependent control over local chemical potentials, tunneling amplitudes, on-site interactions, and patterns of artificial magnetic flux. The same architecture performs fast, arbitrary permutations of tweezers in 2D, decoupling optical constraints from the design of high-rate error-correcting codes.

==> anc/MovieCaptions.txt <==
Supplementary movies for "Ultrafast and high resolution spatial light modulation for cold atoms." These movies use the fast, single-pixel camera described in Appendix J to record the operation of the dSLM. They are as follows:

Supplementary Movie 1: Turning on and off a tweezer.
    A tweezer is turned on for 50 ns and then turned off. Similar to Fig. 2(b). 

Supplementary Movie 2: VIPA axis movement [Fig. 2(d)].
    A tweezer moves along the VIPA direction (y) then returns back. 

Supplementary Movie 3: Grating axis movement [Fig. 2(f)].
    A tweezer moves along the grating direction (x) then returns back. 

Supplementary Movie 4: Braiding [Fig. 2(g)].
    A set of 5 tweezers move around each other in a braiding motion. 

Supplementary Movie 5: Defocus vs Speed (VIPA) [Fig. 2(h)].
    A tweezer moves along the y direction with decreasing speed to measure defocus. 

Supplementary Movie 6: Defocus vs Speed (grating) [Fig. 2(h)].
    A tweezer moves along the x direction with decreasing speed to measure defocus. 

Supplementary Movie 7: Beat Note [Fig. 2(i)].
    Two overlapping tweezers are created and a 50 MHz beat note between them is observed. 

Supplementary Movie 8: Phase Jump [Fig. 12].
    A tweezer is turned on, its center is momentarily extinguished by jumping the RF phase by pi, and then it is turned off. 


